Choice with Endogenous Categorization

We propose and axiomatize the categorical thinking model (CTM) in which the framing of the decision problem affects how agents categorize alternatives, that in turn affects their evaluation of it. Prominent models of salience, status quo bias, loss-aversion, inequality aversion, and present bias all fit under the umbrella of CTM. This suggests categorization is an underlying mechanism of key departures from the neoclassical model of choice. We specialize CTM to provide a behavioral foundation for the salient thinking model of Bordalo et al. (2013) that highlights its strong predictions and distinctions from other models.

==> Figures/BGS.m <==
% BGS figure
X=[0:0.01:10];
hold on
grid on
title('BGS Model Predictions','FontSize',14)
xlabel('Attribute 1','FontSize',14)
ylabel('Attribute 2','FontSize',14)
axis([0 10 0 10])

plot(3,5,'b*') % Alternative B
plot(5,3,'b*') % Alternative C
plot(4,4,'b*') % Midpoint

dimB = [.36 .5 .05 .05];
strB= 'B';
annotation('textbox',dimB,'String',strB,'FitBoxToText','on','EdgeColor','none','FontSize',14);

dimC = [.52 .34 .05 .05];
strC= 'C';
annotation('textbox',dimC,'String',strC,'FitBoxToText','on','EdgeColor','none','FontSize',14);

dimA = [.43 .43 .05 .05];
strA= 'Average';
annotation('textbox',dimA,'String',strA,'FitBoxToText','on','EdgeColor','none','FontSize',14);

Y1=X; % 45 degree line
Y2=16./X; % Cobb-Douglas Curve

Y3=135./(8+X)-8; % When an alternative A is added, if we are below this curve then both B and C are above the Cobb-Douglas Curve

Y4=5/3.*X+ 16/3; % When A is added below Y3 and below Y4, then both B and C are salient in Attribute 1

Y5=3/5.*X-16/5; % When A is added below Y3 and Y5, then both alternatives are salient in Attribute 2

plot(X,Y1,'b--', X,Y2,'b--', X(1:100),Y3(1:100),'g--',X(701:1001),Y3(701:1001),'g--',X(1:180),Y4(1:180),'g--',X(1:834), Y5(1:834),'g--') % Plotting Curves

Y6=(X+8)./(X-1); % When A is above this line and to the left of B then A is salient in Attrbitue 2 and selected. When A is above this line and to the right of C then A is salient in Attribute 1 and selected. 

%The interesting case is when A is below Y6. Let \delta=0.6. 

Y7=(10+6*0.6)/(2*0.6)-X./0.6; %We need to be below this line for B to be selected. 

plot(X(1:180),Y7(1:180),'g--')

Y8=(10+6*0.6)/2-0.6.*X; %We need to be below this line for C to be selected. 

plot(X(834:1001),Y8(834:1001),'g--')

%Now describing the areas such that if A is added then B is chosen

X1=[X, fliplr(X)]; Y34=max(Y3,Y4); X2=[X(1:180), fliplr(X(1:180))];

inBetween1=[Y34(1:180),fliplr(min(10*ones(1,180),Y7(1:180)))];

fill(X2,inBetween1,'y') 

Y35=min(Y3,Y5);

inBetween2=[zeros(1,1001),fliplr(Y35)];

fill(X1,inBetween2,'y') %The area below Y3 and Y5

%Now describing the areas such that if A is added then C is chosen

X11=X(1:101); Y31=Y3(1:101); Y41=Y4(1:101); X111=[X11,fliplr(X11)];

inBetween3=[Y41,fliplr(Y31)];

fill(X111,inBetween3,'r') %The area below Y3 and above Y4

X12=X(701:1001); Y32=Y3(701:1001); Y52=min(Y5(701:1001),Y8(701:1001)); X121=[X12,fliplr(X12)];

inBetween4=[Y32,fliplr(Y52)];

fill(X121,inBetween4,'r') %The area below Y3 and above Y4

dimCB1 = [.14 .82 .05 .05];
strCB1= 'C(A,B,C)=B';
annotation('textbox',dimCB1,'String',strCB1,'FitBoxToText','on','EdgeColor','none','FontSize',8);

dimCB2 = [.61 .11 .05 .05];
strCB2= 'C(A,B,C)=B';
annotation('textbox',dimCB2,'String',strCB2,'FitBoxToText','on','EdgeColor','none','FontSize',8);

dimBC1 = [.12 .65 .05 .05];
strBC1= 'C(A,B,C)=C';
annotation('textbox',dimBC1,'String',strBC1,'FitBoxToText','on','EdgeColor','none','FontSize',8);

dimBC2 = [.75 .15 .05 .05];
strBC2= 'C(A,B,C)=C';
annotation('textbox',dimBC2,'String',strBC2,'FitBoxToText','on','EdgeColor','none','FontSize',8);



==> Figures/BGS2.m <==
% BGS figure
X=[0:0.01:10];
hold on
grid on
title('BGS Model Predictions','FontSize',14)
xlabel('Attribute 1','FontSize',14)
ylabel('Attribute 2','FontSize',14)
axis([0 10 0 10])

plot(3,5,'b*') % Alternative B
plot(6,2,'b*') % Alternative C
plot(4.5,3.5,'b*') % Midpoint

dimB = [.36 .5 .05 .05];
strB= 'B';
annotation('textbox',dimB,'String',strB,'FitBoxToText','on','EdgeColor','none','FontSize',14);

dimC = [.6 .25 .05 .05];
strC= 'C';
annotation('textbox',dimC,'String',strC,'FitBoxToText','on','EdgeColor','none','FontSize',14);

dimA = [.48 .37 .05 .05];
strA= 'Average';
annotation('textbox',dimA,'String',strA,'FitBoxToText','on','EdgeColor','none','FontSize',14);

Y1=3.5/4.5.*X; % Line Through Average
Y2=3.5*4.5./X; % Cobb-Douglas Curve. Note that C(B,C)=B. The question is when I can make C(A,B,C)=C. For this Attribute 1 must be salient for C.

dimChoiceBC = [.75 .77 .05 .05];
strChoiceBC= 'C(B,C)=B';
annotation('textbox',dimChoiceBC,'String',strChoiceBC,'FitBoxToText','on','EdgeColor','c','BackgroundColor','c','FontSize',14);

plot(X,Y1,'b--',X,Y2,'b--')

Y3=108./(9+X)-7; % When an alternative A is added, if A is below this curve then C is above the Cobb-Douglas Curve

Y4=1/3.*X-4; % When A is added below (above) Y3 and above (below) Y4, then C is salient in Attribute 1.

plot(X,Y3,'g--',X,Y4,'g--') % Plotting Curves

%Now describing the areas such that if A is added then C is chosen

X11=X(1:643); Y31=Y3(1:643); Y41=Y4(1:643); X111=[X11,fliplr(X11)];

inBetween1=[max(0,Y41),fliplr(Y31)];

fill(X111,inBetween1,'y') %The area below Y3 and above Y4

X12=X(643:1001); Y32=Y3(643:1001); Y42=Y4(643:1001); X121=[X12,fliplr(X12)];

inBetween2=[max(0,Y32),fliplr(Y42)];

fill(X121,inBetween2,'y') %The area above Y3 and below Y5

dimBC1 = [.15 .2 .05 .05];
strBC1= 'C(A,B,C)=C';
annotation('textbox',dimBC1,'String',strBC1,'FitBoxToText','on','EdgeColor','none','FontSize',12);


==> Figures/test.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      9327,        309]
NotebookOptionsPosition[      8786,        287]
NotebookOutlinePosition[      9129,        302]
CellTagsIndexPosition[      9086,        299]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Code", " ", "to", " ", "find", " ", 
     RowBox[{"examples", ":", "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", 
       RowBox[{"q", ",", "Q", ",", "p", ",", "w"}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"P", "=", "1"}], ";", 
    RowBox[{"qa", "=", "1"}], ";", 
    RowBox[{"FindInstance", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", "w", ")"}], " ", "Q"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "w"}], ")"}], " ", "P"}]}], ">", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "w"}], ")"}], "q"}], ")"}]}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "w"}], ")"}], "qa"}], ">", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", " ", "Q"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "w"}], ")"}], " ", "p"}]}], ")"}]}], "&&", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", "w", ")"}], " ", "q"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "w"}], ")"}], " ", "p"}]}], " ", ">", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", "w", ")"}], "qa"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "w"}], ")"}], " ", "P"}]}], ")"}]}], " ", "&&", 
       RowBox[{
        RowBox[{"P", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "+", "P"}], ")"}], "/", "2"}], ")"}]}], "<", 
        RowBox[{"Q", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"qa", "+", "Q"}], ")"}], "/", "2"}], ")"}]}]}], "&&", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"p", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", "P"}], ")"}], "/", "2"}], ")"}]}], ")"}]}], 
        ">", 
        RowBox[{"Q", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"qa", "+", "Q"}], ")"}], "/", "2"}], ")"}]}]}], "&&", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"p", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p", "+", "P"}], ")"}], "/", "2"}], ")"}]}], ")"}]}], 
        "<", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"q", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"qa", "+", "Q"}], ")"}], "/", "2"}], ")"}]}], ")"}]}]}],
        "&&", 
       RowBox[{
        RowBox[{"P", "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p", "+", "P"}], ")"}], "/", "2"}], ")"}]}], "<", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"qa", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"qa", "+", "Q"}], ")"}], "/", "2"}], ")"}]}], ")"}]}]}],
        "&&", 
       RowBox[{"Q", ">", "qa", ">", "q", ">", "0"}], "&&", 
       RowBox[{"P", ">", "p", ">", "0"}], "&&", 
       RowBox[{"1", ">", "w", ">", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"q", ",", "Q", ",", "p", ",", "w"}], "}"}]}], "]"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"verification", " ", "of", " ", "example"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"q", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Q", "=", 
     FractionBox["103.", "8"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"p", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{"51", "/", "100"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"P", "=", "8"}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qa", "=", "7.85"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Reference", " ", "points"}], "*)"}], "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{"rp", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "+", "P"}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rq", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"qa", "+", "Q"}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"verify", " ", "saliences", " ", "are", " ", "correct"}], ",", 
     " ", 
     RowBox[{"if", " ", "positive"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Q", "/", "rq"}], "-", 
     RowBox[{"P", "/", "rp"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"rp", "/", "p"}], "-", 
     RowBox[{"Q", "/", "rq"}]}], " ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"rq", "/", "q"}], "-", 
     RowBox[{"rp", "/", "p"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"rq", "/", "qa"}], "-", 
     RowBox[{"P", "/", "rp"}]}], " ", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"check", " ", "preferences"}], ";", " ", 
     RowBox[{"correct", " ", "if", " ", "positive"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "P"}], "=", "1"}], ",", 
       RowBox[{"q_f", "=", "Q"}]}], ")"}], ">", 
     RowBox[{"(", 
      RowBox[{"0", ",", 
       RowBox[{"q_w", "=", "q"}]}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "w", ")"}], " ", "Q"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "w"}], ")"}], " ", "P"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "w"}], ")"}], "q"}], ")"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0", ",", 
       RowBox[{"q_a", "=", "1"}]}], ")"}], ">", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "p"}], ",", "q_f"}], ")"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "w"}], ")"}], "qa"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "w"}], ")"}], " ", "Q"}], "-", 
       RowBox[{
        RowBox[{"(", "w", ")"}], " ", "p"}]}], ")"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "p"}], ",", "q_w"}], ")"}], ">", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "P"}], ",", 
       RowBox[{"q_a", "=", "1"}]}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "w", ")"}], " ", "q"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "w"}], ")"}], " ", "p"}], " ", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", " ", "qa"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "w"}], ")"}], " ", "P"}]}], ")"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.708335254751253*^9, 3.70833527081915*^9}}],

Cell[BoxData["0.011691565370696821`"], "Output",
 CellChangeTimes->{3.708335247918497*^9}],

Cell[BoxData["0.057539203860072385`"], "Output",
 CellChangeTimes->{3.708335247918497*^9}],

Cell[BoxData["0.7725000000000002`"], "Output",
 CellChangeTimes->{3.708335247918497*^9}],

Cell[BoxData["0.08929446349828507`"], "Output",
 CellChangeTimes->{3.708335247934097*^9}],

Cell[BoxData["0.19625000000000004`"], "Output",
 CellChangeTimes->{3.708335247934097*^9}],

Cell[BoxData["0.08774999999999977`"], "Output",
 CellChangeTimes->{3.708335247934097*^9}],

Cell[BoxData["0.016500000000000098`"], "Output",
 CellChangeTimes->{3.708335247934097*^9}]
}, Open  ]]
},
WindowSize->{767, 873},
WindowMargins->{{Automatic, 568}, {114, Automatic}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 7544, 241, 688, "Input"],
Cell[8127, 265, 90, 1, 31, "Output"],
Cell[8220, 268, 90, 1, 31, "Output"],
Cell[8313, 271, 88, 1, 31, "Output"],
Cell[8404, 274, 89, 1, 31, "Output"],
Cell[8496, 277, 89, 1, 31, "Output"],
Cell[8588, 280, 89, 1, 31, "Output"],
Cell[8680, 283, 90, 1, 31, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

